A bulk--edge correspondence for two-dimensional self-adjoint boundary and interface problems

This paper analyzes the quantized asymmetric transport along the boundary of a two-dimensional topological insulator occupying a half plane, or along the interface separating two insulators. In contrast with problems posed on the Euclidean plane, terminating a sample requires a choice of self-adjointrealization, $H_L$, and we show that a quantized transport depends on that choice. The physical observable modeling the asymmetric transport is the edge, or interface, current $\sigma_I[H_L]=\Tr\,i[H_L,P]\varphi'(H_L)$. It is shown to be well defined along two routes. For Shapiro--Lopatinski elliptic realizations, we use estimates from Boutet de Monvel's calculus to show that the current observable is a well-defined trace, that $\mathcal I=2\pi\sigma_I[H_L]$ is a Fredholm index, and that it is stable under deformations and compactly supported changes of the operator and of its termination. For translation invariant operators along the edge, a spectral analysis defines $\mathcal I$ when the edge spectrum escapes a bulk gap at large momenta. $\mathcal I$ is then also a spectral flow and a Maslov index. Our main theorem is a bulk--edge correspondence \[ \mathcal I=\cR-\cR_L+\eta\bigl(L_\infty,\Lm^\Phi(+)\bigr)-\eta\bigl(L_\infty,\Lm^\Phi(-)\bigr), \] We determine the range of $\mathcal I$. We extend the formula to interfaces with arbitrary transmission conditions. At the transparent condition, the invariant equals the bulk-difference invariant of the Euclidean plane. Eight examples illustrate the theoretical findings.

==> anc/verify_section8.py <==
#!/usr/bin/env python3
r"""
verify_section8.py -- reproduces the numerical evaluations ("computed") of
Section 8 (Examples) of

    G. Bal, "A bulk--edge correspondence for two-dimensional self-adjoint
    boundary and interface problems".

Everything is computed from symbols, as described in the section "How the
right-hand side is computed" of the paper:

  * Green form  A(xi)  from the coefficients (blocks A_{jl} = A_{j+l+1}, the
    coefficients being y-independent in all examples), diagonalized once at
    xi = 0, which fixes the chart  L -> U_L = D_+^{1/2} B D_-^{-1/2}  (graph
    alpha_+ = B alpha_- over the q-negative block).
  * graded congruence  Phi(xi) = (1+K(xi))^{-1/2},  K = A(0)^{-1}(A(xi)-A(0))
    (Theorem "graded"); Phi = 1 under [S].
  * Calderon space  Lambda^+(xi,E): stable subspace of the companion matrix M
    (d/dy Psi = M Psi),  rescaled by Theta_{|xi|} for |xi| > 1 so that the
    matrices stay well scaled; transported  Lambda^Phi = Phi^{-1} Lambda^+.
  * rotation  R = (1/2pi) [arg det U_+(xi,E0)]  over the momentum line,
    obtained by unwrapping on a dense uniform grid of |xi| <= 3 and on
    xi = +-sinh(tau) beyond (|xi| up to ~1e7), any step with a phase
    increment above 0.2 being bisected.
  * eta-invariants, chamber labels and the value I_0 of Theorem "range".

No fiber operator is diagonalized.  Examples (E1)-(E7) and the interface
checks run in double precision (numpy/scipy, ordered Schur decomposition);
(E8) runs in extended precision (mpmath, 30 + 10p significant digits), with the
stable subspace obtained from the matrix sign function.

Usage:
    python3 verify_section8.py            # all examples
    python3 verify_section8.py E3 E8      # selected examples
    python3 verify_section8.py --quick    # coarser grids, E8 only for p <= 3
    python3 verify_section8.py E8 --p=5   # (E8) for selected orders p
    python3 verify_section8.py E8 --m=-1  # (E8) with negative mass (default m = 1)

Example names: E1 E2 E3 E4 E5 E6 E7 E8 flip (velocity-flip interface).
Indicative run times on one core: E1-E7 and flip about 4 minutes in total
(E3 about 2), E8 about 1, 1, 2, 4 and 6 minutes for p = 1, ..., 5.

Requirements: python >= 3.8, numpy, scipy, mpmath.
Each check prints the claimed value, the computed value and PASS/FAIL; a
summary is printed at the end.  Tolerances are stated with each check.
"""

import sys, math, cmath
import numpy as np
import scipy.linalg as sla
import mpmath as mp

QUICK = '--quick' in sys.argv
RESULTS = []          # (example, description, claimed, computed, ok)


def report(ex, desc, claimed, computed, ok):
    RESULTS.append((ex, desc, claimed, computed, ok))
    print(f"  [{'PASS' if ok else 'FAIL'}] {desc}: claimed {claimed}, computed {computed}")


# ---------------------------------------------------------------------------
# Pauli matrices
s0 = np.eye(2, dtype=complex)
s1 = np.array([[0, 1], [1, 0]], dtype=complex)
s2 = np.array([[0, -1j], [1j, 0]], dtype=complex)
s3 = np.array([[1, 0], [0, -1]], dtype=complex)


# ---------------------------------------------------------------------------
# Linear-algebra backend: 'np' (double precision) or 'mp' (mpmath)
class Backend:
    def __init__(self, kind='np', dps=40):
        self.kind = kind
        if kind == 'mp':
            mp.mp.dps = dps

    # conversion
    def M(self, a):
        if self.kind == 'np':
            return np.array(a, dtype=complex)
        a = np.asarray(a, dtype=complex)
        return mp.matrix([[mp.mpc(complex(x)) for x in row] for row in a])

    def zeros(self, n, m):
        return np.zeros((n, m), dtype=complex) if self.kind == 'np' else mp.zeros(n, m)

    def eye(self, n):
        return np.eye(n, dtype=complex) if self.kind == 'np' else mp.eye(n)

    def inv(self, a):
        return np.linalg.inv(a) if self.kind == 'np' else mp.inverse(a)

    def det(self, a):
        return complex(np.linalg.det(a)) if self.kind == 'np' else complex(mp.det(a))

    def H(self, a):     # conjugate transpose
        return a.conj().T if self.kind == 'np' else a.H

    def block(self, a, r0, r1, c0, c1):
        if self.kind == 'np':
            return a[r0:r1, c0:c1]
        out = mp.zeros(r1 - r0, c1 - c0)
        for i in range(r0, r1):
            for j in range(c0, c1):
                out[i - r0, j - c0] = a[i, j]
        return out

    def setblock(self, a, r0, c0, b):
        if self.kind == 'np':
            a[r0:r0 + b.shape[0], c0:c0 + b.shape[1]] = b
            return a
        for i in range(b.rows):
            for j in range(b.cols):
                a[r0 + i, c0 + j] = b[i, j]
        return a

    def shape(self, a):
        return a.shape if self.kind == 'np' else (a.rows, a.cols)

    def to_np(self, a):
        if self.kind == 'np':
            return np.array(a)
        return np.array([[complex(a[i, j]) for j in range(a.cols)] for i in range(a.rows)])

    def eigh(self, a):
        """Hermitian eigen-decomposition, eigenvalues in decreasing order."""
        if self.kind == 'np':
            w, v = np.linalg.eigh(a)
            o = np.argsort(-w)
            return w[o], v[:, o]
        w, v = mp.eighe(a)
        w = [mp.re(x) for x in w]
        o = sorted(range(len(w)), key=lambda i: -w[i])
        V = mp.zeros(a.rows, a.rows)
        for jj, i in enumerate(o):
            for r in range(a.rows):
                V[r, jj] = v[r, i]
        return [w[i] for i in o], V

    def orth(self, a):
        """Orthonormal basis of the column space (full column rank assumed)."""
        if self.kind == 'np':
            q, _ = np.linalg.qr(a)
            return q
        q, _ = mp.qr(a)
        return self.block(q, 0, a.rows, 0, a.cols)

    def stable(self, M, unstable=False):
        """Orthonormal basis of the spectral subspace of M for Re < 0 (or > 0)."""
        n = self.shape(M)[0]
        if self.kind == 'np':
            sort = 'rhp' if unstable else 'lhp'
            T, Z, sdim = sla.schur(M, output='complex', sort=sort)
            return Z[:, :sdim], sdim
        # matrix sign function by scaled Newton iteration
        X = M.copy()
        for it in range(200):
            Xi = mp.inverse(X)
            c = abs(mp.det(Xi) / mp.det(X)) ** (mp.mpf(1) / (2 * n))
            Xn = (c * X + Xi / c) / 2
            err = mp.mnorm(Xn - X, 1) / mp.mnorm(Xn, 1)
            X = Xn
            if err < mp.mpf(10) ** (-(mp.mp.dps - 5)):
                break
        S = X
        P = (mp.eye(n) - S) / 2 if not unstable else (mp.eye(n) + S) / 2
        r = int(round(float(mp.re(sum(P[i, i] for i in range(n))))))
        rng = np.random.default_rng(1)
        Rnd = self.M(rng.standard_normal((n, r)) + 1j * rng.standard_normal((n, r)))
        return self.orth(P * Rnd), r


# ---------------------------------------------------------------------------
class Example:
    """Constant-coefficient (y-independent) operator  H = sum_k A_k(xi) D_y^k.

    coeffs(xi) -> dict {k: N x N complex numpy array}, k = 0..p.
    """

    def __init__(self, name, p, N, coeffs, E0=0.0, backend=None):
        self.name, self.p, self.N, self.coeffs, self.E0 = name, p, N, coeffs, E0
        self.kap = p * N // 2
        self.be = backend or Backend('np')
        be = self.be
        A0 = self.green(0.0)
        lam, V = be.eigh(be.M(A0))
        self.Dp = [lam[i] for i in range(self.kap)]
        self.Dm = [-lam[i] for i in range(self.kap, 2 * self.kap)]
        assert all(float(x) > 0 for x in self.Dp + self.Dm), "A(0) not of signature 0"
        self.Ups = be.H(V)                      # alpha = Ups w
        self.A0inv = be.inv(be.M(A0))
        self.sqDp = self._diag([mp.sqrt(x) if be.kind == 'mp' else math.sqrt(x) for x in self.Dp])
        self.isqDm = self._diag([1 / mp.sqrt(x) if be.kind == 'mp' else 1 / math.sqrt(x) for x in self.Dm])

    def _diag(self, d):
        be = self.be
        if be.kind == 'np':
            return np.diag(np.array(d, dtype=complex))
        D = mp.zeros(len(d), len(d))
        for i, x in enumerate(d):
            D[i, i] = x
        return D

    # Green form  A_{jl} = A_{j+l+1}
    def green(self, xi):
        p, N = self.p, self.N
        C = self.coeffs(xi)
        A = np.zeros((p * N, p * N), dtype=complex)
        for j in range(p):
            for l in range(p):
                k = j + l + 1
                if k <= p:
                    A[j * N:(j + 1) * N, l * N:(l + 1) * N] = C[k]
        return A

    def green_b(self, xi):
        """Green form as a backend matrix (extended-precision coefficients in mp mode)."""
        if self.be.kind == 'np':
            return self.green(xi)
        p, N = self.p, self.N
        C = self.coeffs_mp(xi)
        A = mp.zeros(p * N, p * N)
        for j in range(p):
            for l in range(p):
                k = j + l + 1
                if k <= p:
                    for a in range(N):
                        for b in range(N):
                            A[j * N + a, l * N + b] = C[k][a, b]
        return A

    def companion(self, xi, E):
        """M with d/dy Psi = M Psi, Psi = (psi, D_y psi, ..., D_y^{p-1} psi)."""
        p, N = self.p, self.N
        C = self.coeffs(xi)
        K = np.zeros((p * N, p * N), dtype=complex)
        for j in range(p - 1):
            K[j * N:(j + 1) * N, (j + 1) * N:(j + 2) * N] = np.eye(N)
        Ap = C[p]
        for k in range(p):
            Mk = C[k] - (E * np.eye(N) if k == 0 else 0)
            K[(p - 1) * N:, k * N:(k + 1) * N] = -np.linalg.solve(Ap, Mk)
        return 1j * K

    def Theta(self, t):
        return np.kron(np.diag([t ** j for j in range(self.p)]), np.eye(self.N)).astype(complex)

    def Phiinv(self, xi):
        """Phi(xi)^{-1} = (1+K)^{1/2}, K = A(0)^{-1}(A(xi)-A(0)) nilpotent."""
        be = self.be
        n = self.p * self.N
        Kx = self.A0inv * (self.green_b(xi) - self.green_b(mp.mpf(0))) if be.kind == 'mp' \
            else self.A0inv @ (self.green(xi) - self.green(0.0))
        out = be.eye(n)
        term = be.eye(n)
        c = 1.0
        for k in range(1, self.p + 1):
            c *= (0.5 - (k - 1)) / k
            term = term * Kx if be.kind == 'mp' else term @ Kx
            out = out + c * term
        return out

    def Phi(self, xi):
        """Phi(xi) = (1+K)^{-1/2} (truncated binomial series, K nilpotent)."""
        be = self.be
        n = self.p * self.N
        Kx = self.A0inv * (self.green_b(xi) - self.green_b(mp.mpf(0))) if be.kind == 'mp' \
            else self.A0inv @ (self.green(xi) - self.green(0.0))
        out, term, c = be.eye(n), be.eye(n), 1.0
        for k in range(1, self.p + 1):
            c *= (-0.5 - (k - 1)) / k
            term = term * Kx if be.kind == 'mp' else term @ Kx
            out = out + c * term
        return out

    def _mul(self, a, b):
        return a * b if self.be.kind == 'mp' else a @ b

    def calderon(self, xi, E=None, unstable=False, transported=True):
        """Basis of Lambda^Phi(xi,E) (or of the growing space if unstable=True)."""
        be = self.be
        E = self.E0 if E is None else E
        xi_mp = mp.mpf(xi) if be.kind == 'mp' else xi
        if abs(xi) > 1:
            t = abs(xi_mp)
            M = self.companion(xi, E) if be.kind == 'np' else None
            if be.kind == 'np':
                Th = self.Theta(t)
                Mt = np.linalg.solve(Th, M @ Th) / t
                Sb, r = be.stable(Mt, unstable)
                S = Th @ Sb
            else:
                Mt = self._companion_mp_rescaled(xi_mp, E)
                Sb, r = be.stable(Mt, unstable)
                S = self._Theta_mp(t) * Sb
        else:
            Mm = be.M(self.companion(xi, E)) if be.kind == 'np' else self._companion_mp_rescaled(xi_mp, E, rescale=False)
            S, r = be.stable(Mm, unstable)
        assert r == self.kap, f"{self.name}: wrong number of decaying roots ({r})"
        if transported:
            S = self._mul(self.Phiinv(xi_mp if be.kind == 'mp' else xi), S)
        return S

    # extended-precision companion matrix, rescaled by Theta_t (t = |xi|)
    def _companion_mp_rescaled(self, xi, E, rescale=True):
        p, N = self.p, self.N
        C = self.coeffs_mp(xi)
        n = p * N
        K = mp.zeros(n, n)
        t = abs(xi) if rescale else mp.mpf(1)
        for j in range(p - 1):
            for a in range(N):
                K[j * N + a, (j + 1) * N + a] = 1          # rescaled: t^{-1} t^{(j+1)-j} = 1
        Api = mp.inverse(C[p])
        for k in range(p):
            Mk = C[k] - (E * mp.eye(N) if k == 0 else 0)
            blk = -(Api * Mk) * (t ** k) / (t ** (p - 1)) / t
            for a in range(N):
                for b in range(N):
                    K[(p - 1) * N + a, k * N + b] = blk[a, b]
        return mp.mpc(0, 1) * K

    def _Theta_mp(self, t):
        n = self.p * self.N
        Th = mp.zeros(n, n)
        for j in range(self.p):
            for a in range(self.N):
                Th[j * self.N + a, j * self.N + a] = t ** j
        return Th

    # ---- chart (UL)
    def U(self, W):
        be = self.be
        al = self._mul(self.Ups, W)
        k = self.kap
        ap = be.block(al, 0, k, 0, k)
        am = be.block(al, k, 2 * k, 0, k)
        B = self._mul(ap, be.inv(am))
        return self._mul(self._mul(self.sqDp, B), self.isqDm)

    def U_np(self, W):
        return self.be.to_np(self.U(W))

    def Uplus(self, xi, E=None, unstable=False):
        return self.U_np(self.calderon(xi, E, unstable))

    def U_of_kernel(self, b):
        """U of ker b (b: kap x 2kap numpy array, rows of the boundary condition)."""
        Z = sla.null_space(np.asarray(b, dtype=complex))
        return self.U_np(self.be.M(Z))


# ---------------------------------------------------------------------------
# rotation by adaptive unwrapping of arg det on xi = sinh(tau)
def unwrap_total(phasefun, a, b, n0=400, tol=0.25, maxdepth=30):
    ts = np.linspace(a, b, n0)
    vals = [phasefun(t) for t in ts]
    total = 0.0
    maxstep = 0.0

    def wrap(d):
        return (d + math.pi) % (2 * math.pi) - math.pi

    def seg(t0, t1, v0, v1, depth):
        nonlocal maxstep
        d = wrap(v1 - v0)
        if abs(d) <= tol or depth >= maxdepth:
            maxstep = max(maxstep, abs(d))
            return d
        tm = 0.5 * (t0 + t1)
        vm = phasefun(tm)
        return seg(t0, tm, v0, vm, depth + 1) + seg(tm, t1, vm, v1, depth + 1)

    for i in range(len(ts) - 1):
        total += seg(ts[i], ts[i + 1], vals[i], vals[i + 1], 0)
    return total, maxstep


def root_gap(ex, xs, E=None):
    """min over xs of the distance of the characteristic roots zeta of
    det(sigma(xi,zeta)-E) to the real axis; > 0 means E is in the bulk gap at xi."""
    E = ex.E0 if E is None else E
    return min(float(np.min(np.abs(np.linalg.eigvals(ex.companion(float(x), E)).real))) for x in xs)


def rotation(ex, E=None, unstable=False, Ufun=None, xmax=None, n=None, a=3.0, T=None):
    """R = (1/2pi)[arg det U(xi)] over the momentum line, by unwrapping.

    Grid: n uniform points on [-a, a] (the region where the examples have their
    structure) and 400 points per side on xi = +-sinh(tau), asinh(a) <= tau <= T
    (|xi| up to sinh 18 ~ 3e7 by default); with xmax the line is truncated to
    [-xmax, xmax].  Any step whose wrapped phase increment exceeds 0.2 is bisected.
    Returns (R, largest phase increment between accepted samples)."""
    n = n if n is not None else (2000 if QUICK else 6000)
    T = T if T is not None else 18.0
    if Ufun is None:
        Ufun = lambda xi: ex.Uplus(xi, E, unstable)
    if xmax is not None and xmax <= a:
        xs = list(np.linspace(-xmax, xmax, n))
    else:
        Tm = math.asinh(xmax) if xmax is not None else T
        tail = np.sinh(np.linspace(math.asinh(a), Tm, 400))
        xs = list(-tail[::-1]) + list(np.linspace(-a, a, n)[1:-1]) + list(tail)
    ph = lambda xi: cmath.phase(np.linalg.det(Ufun(xi)))
    wrap = lambda d: (d + math.pi) % (2 * math.pi) - math.pi
    tol, maxstep = 0.2, 0.0

    def seg(x0, x1, v0, v1, depth):
        nonlocal maxstep
        d = wrap(v1 - v0)
        if abs(d) <= tol or depth >= 40:
            maxstep = max(maxstep, abs(d))
            return d
        xm = 0.5 * (x0 + x1)
        vm = ph(xm)
        return seg(x0, xm, v0, vm, depth + 1) + seg(xm, x1, vm, v1, depth + 1)

    vals = [ph(x) for x in xs]
    total = sum(seg(xs[i], xs[i + 1], vals[i], vals[i + 1], 0) for i in range(len(xs) - 1))
    return total / (2 * math.pi), maxstep


def eta(W):
    th = np.angle(np.linalg.eigvals(W)) % (2 * math.pi)
    return float(np.sum(0.5 - th / (2 * math.pi)))


def eta_reg(W):
    """eta with eigenphases in [0, 2pi); used at large |xi| where the limit
    eigenphase may be degenerate: the side of approach is resolved by the
    representative in (0, 2pi) at finite xi."""
    return eta(W)


def chamber_label(U, U1, U2):
    """j(L) of Proposition 'admtopology' (number of positive eigenvalues of A_22)."""
    k = U.shape[0]
    W = np.linalg.solve(U1, U2)
    w, V = np.linalg.eig(W)
    near1 = np.abs(w - 1) < 1e-8
    Kb = V[:, near1]
    if Kb.shape[1]:
        Q, _ = np.linalg.qr(np.hstack([Kb, np.eye(k)]))
        Kperp = Q[:, Kb.shape[1]:k]
    else:
        Kperp = np.eye(k)
    Wp = Kperp.conj().T @ W @ Kperp
    Bp = 1j * (np.eye(Wp.shape[0]) + Wp) @ np.linalg.inv(np.eye(Wp.shape[0]) - Wp)
    X = np.linalg.solve(U1, U)
    A0 = 1j * (np.eye(k) + X) @ np.linalg.inv(np.eye(k) - X)
    A22 = Kperp.conj().T @ A0 @ Kperp - Bp
    ev = np.linalg.eigvalsh(0.5 * (A22 + A22.conj().T))
    return int(np.sum(ev > 0)), Wp


def I_APS(R, UL, U1, U2):
    """I = R + eta(U_L^{-1} U_2) - eta(U_L^{-1} U_1)   (eq. APS)."""
    return R + eta(np.linalg.solve(UL, U2)) - eta(np.linalg.solve(UL, U1))


def endpoints(ex, E=None, X=1e8):
    return ex.Uplus(-X, E), ex.Uplus(X, E)


def Ufrom_cayley(Aherm, U1):
    """inverse of the chart of Proposition 'admtopology' at kappa_cap = 0:
    U = U1 cay(A), cay(A) = (A - i)(A + i)^{-1}."""
    k = Aherm.shape[0]
    return U1 @ (Aherm - 1j * np.eye(k)) @ np.linalg.inv(Aherm + 1j * np.eye(k))


def random_unitary(k, rng):
    Z = rng.standard_normal((k, k)) + 1j * rng.standard_normal((k, k))
    Q, R = np.linalg.qr(Z)
    return Q * (np.diag(R) / np.abs(np.diag(R)))


def isclose(a, b, tol):
    return abs(a - b) <= tol


# ===========================================================================
# Examples
# ===========================================================================

def E1():
    print("\n(E1) Dirac operator  H = D_x s3 - D_y s2 + m s1,  m = 1")
    ex = Example('E1', 1, 2, lambda xi: {0: xi * s3 + 1.0 * s1, 1: -s2})
    R, _ = rotation(ex)
    report('E1', 'rotation R', -0.5, round(R, 6), isclose(R, -0.5, 1e-5))
    U1, U2 = endpoints(ex)
    # U_+(+-) = +-i in the chart of the paper; the eigenvector phases chosen here
    # change U by fixed unimodular factors, so we check the chart-invariant U_+(-)^{-1}U_+(+)
    W = np.linalg.solve(U1, U2)[0, 0]
    report('E1', 'U_+(-)^{-1} U_+(+) (= (-i)^{-1} i)', -1, complex(np.round(W, 6)), isclose(W, -1, 1e-6))
    vals = {}
    for lam in [0.0, 0.5, -0.7, 2.0, -5.0, 1e6]:
        UL = ex.U_of_kernel(np.array([[lam, 1.0]]))
        vals[lam] = round(I_APS(-0.5, UL, U1, U2), 8)
    ok = all(isclose(v, 0, 1e-6) if abs(l) < 1 else isclose(v, -1, 1e-6) for l, v in vals.items())
    report('E1', 'I(lambda) = 0 for |lambda|<1, -1 for |lambda|>1', '{0,-1}', vals, ok)


def spin_matrices(s):
    mu = np.arange(s, -s - 1, -1)
    n = len(mu)
    Sp = np.zeros((n, n), dtype=complex)
    for i in range(1, n):
        Sp[i - 1, i] = math.sqrt(s * (s + 1) - mu[i] * (mu[i] + 1))
    return (Sp + Sp.conj().T) / 2, (Sp - Sp.conj().T) / (2j), np.diag(mu).astype(complex)


def E2():
    print("\n(E2) half-integer spin family  H = D_x S1 + D_y S2 + m S3")
    for s in [0.5, 1.5, 2.5]:
        S1, S2, S3 = spin_matrices(s)
        kap = int(s + 0.5)
        for m in [1.0, -1.0]:
            ex = Example('E2', 1, int(2 * s + 1), lambda xi, m=m: {0: xi * S1 + m * S3, 1: S2})
            R, _ = rotation(ex)
            cl = -0.5 * kap ** 2 * np.sign(m)
            report('E2', f's={s}, m={m:+.0f}: rotation R', cl, round(R, 6), isclose(R, cl, 1e-5))
        U1, U2 = endpoints(ex)
        report('E2', f's={s}: U_+(-)^{{-1}}U_+(+) = -1', 0.0,
               f"{np.linalg.norm(np.linalg.solve(U1, U2) + np.eye(kap)):.1e}",
               np.linalg.norm(np.linalg.solve(U1, U2) + np.eye(kap)) < 1e-6)


def rhg(m, gam, u):
    """gated rhombohedral graphene, m layers, valley tau = 1."""
    N = 2 * m
    Bm = gam * np.array([[0, 0], [1, 0]], dtype=complex)
    uj = [u / (m - 1) * (j - (m + 1) / 2) for j in range(1, m + 1)]

    def coeffs(xi):
        A0 = np.zeros((N, N), dtype=complex)
        for j in range(m):
            A0[2 * j:2 * j + 2, 2 * j:2 * j + 2] = uj[j] * s0 + xi * s1
            if j + 1 < m:
                A0[2 * j:2 * j + 2, 2 * j + 2:2 * j + 4] = Bm
                A0[2 * j + 2:2 * j + 4, 2 * j:2 * j + 2] = Bm.conj().T
        return {0: A0, 1: np.kron(np.eye(m), s2)}
    return Example(f'E3m{m}', 1, N, coeffs)


def E3():
    print("\n(E3) gated rhombohedral graphene, m = 2..6 layers, every phase, u = +-1")
    ms = [2, 3, 4] if QUICK else [2, 3, 4, 5, 6]
    for m in ms:
        dk = lambda k: k + math.ceil(m / 2) - m / 2
        J = m // 2
        for j in range(1, J + 1):
            lo = max(dk(j - 1), 0.5)
            dl = dk(j - 1) + 1.0 if j == J else 0.5 * (lo + dk(j))
            for u in [1.0, -1.0]:
                gam = abs(u) * math.sqrt(dl ** 2 - 0.25) / (m - 1)
                ex = rhg(m, gam, u)
                # gap at E = 0 (minimum modulus of the eigenvalues of the bulk symbol)
                g = root_gap(ex, np.linspace(-3, 3, 6001))
                R, ms = rotation(ex)
                R2, _ = rotation(ex, n=2 * (2000 if QUICK else 6000))
                cl = np.sign(u) * (m ** 2 / 4 - dk(j) * (dk(j) - 1))
                report('E3', f'm={m}, phase {int(np.sign(u))*j} (delta={dl:.2f}, symbol gap {g:.1e}): R'
                       f' (two resolutions, max phase step {ms:.2f})',
                       cl, (round(R, 6), round(R2, 6)), isclose(R, cl, 1e-5) and isclose(R2, cl, 1e-5) and g > 0)
                if u > 0 and j == J:
                    # decoupled terminations: I_0 - I = number of layers with lambda_k > 0
                    U1, U2 = endpoints(ex)
                    kap = m
                    jl, Wp = chamber_label(np.eye(kap), U1, U2)
                    I0 = R + eta(Wp) + 0.5 * kap
                    rng = np.random.default_rng(m)
                    ok, seen = True, set()
                    for trial in range(12):
                        lam = rng.standard_normal(m) * 3
                        b = np.zeros((m, 2 * m), dtype=complex)
                        for k in range(m):
                            b[k, 2 * k], b[k, 2 * k + 1] = lam[k], 1.0
                        I = I_APS(R, ex.U_of_kernel(b), U1, U2)
                        npos = int(np.sum(lam > 0))
                        ok &= isclose(I0 - I, npos, 1e-5)
                        seen.add(round(I))
                    report('E3', f'm={m}: I_0 - I = #{{lambda_k>0}} on decoupled terminations',
                           'equality', f'I_0={I0:.6f}, values seen {sorted(seen)}', ok)


def E4():
    print("\n(E4) Laplacian, E0 = -1")
    ex = Example('E4', 2, 1, lambda xi: {0: np.array([[xi ** 2]], dtype=complex),
                                         1: np.zeros((1, 1), dtype=complex),
                                         2: np.eye(1, dtype=complex)}, E0=-1.0)
    R, _ = rotation(ex)
    report('E4', 'rotation R', 0.0, round(R, 6), isclose(R, 0, 1e-5))
    X = 1e6

    def I_wall(UL_of_xi):
        RL, _ = rotation(ex, Ufun=UL_of_xi)
        Wp = np.linalg.solve(UL_of_xi(X), ex.Uplus(X))
        Wm = np.linalg.solve(UL_of_xi(-X), ex.Uplus(-X))
        return R - RL + eta_reg(Wp) - eta_reg(Wm), RL
    # Robin and Dirichlet (pointwise)
    for mu in [0.5, -2.0]:
        UL = ex.U_of_kernel(np.array([[-1j * mu, -1.0]]))     # gamma_1 = -i mu gamma_0
        I, _ = I_wall(lambda xi: UL)
        report('E4', f'Robin mu={mu}: I', 0, round(I, 6), isclose(I, 0, 1e-4))
    UD = ex.U_of_kernel(np.array([[1.0, 0.0]]))
    I, _ = I_wall(lambda xi: UD)
    report('E4', 'Dirichlet (wall, Prop. wall): I', 0, round(I, 6), isclose(I, 0, 1e-4))
    # d_y u = s D_x u : gamma_1 = -i s xi gamma_0
    for s, cl in [(2.0, 1), (-2.0, -1), (0.5, 0), (-0.5, 0)]:
        f = lambda xi, s=s: ex.U_of_kernel(np.array([[-1j * s * xi, -1.0]]))
        I, RL = I_wall(f)
        report('E4', f'd_y u = s D_x u, s={s}: R_L, I', f'R_L={-np.sign(s):+.0f}, I={cl}',
               f'R_L={RL:+.6f}, I={I:.6f}', isclose(RL, -np.sign(s), 1e-4) and isclose(I, cl, 1e-4))
    # T = gamma_0 + i s D_x gamma_1 (admissible, endpoint Neumann)
    for s in [1.0, -1.0]:
        f = lambda xi, s=s: ex.U_of_kernel(np.array([[1.0, 1j * s * xi]]))
        I, RL = I_wall(f)
        report('E4', f'T = gamma_0 + i s D_x gamma_1, s={s:+.0f}: I', s, round(I, 6), isclose(I, s, 1e-4))


def E5():
    print("\n(E5) regularized Dirac operator  H = -D_x s1 - D_y s2 + (m - eps(D_x^2+D_y^2)) s3")
    for eps, m in [(0.3, 1.0), (0.3, -1.0), (-0.3, 1.0), (-0.3, -1.0)]:
        ex = Example('E5', 2, 2, lambda xi, e=eps, m=m: {0: -xi * s1 + (m - e * xi ** 2) * s3,
                                                         1: -s2, 2: -e * s3})
        R, _ = rotation(ex)
        cl = -0.5 * (np.sign(m) + np.sign(eps))
        report('E5', f'eps={eps:+}, m={m:+}: R = -(sgn m + sgn eps)/2', cl, round(R, 6), isclose(R, cl, 1e-5))
        if eps > 0 and m > 0:
            X = 1e6
            Zd = np.array([[0, 0], [0, 0], [1, 0], [0, 1]], dtype=complex)  # Dirichlet {gamma_0 = 0}
            UD = ex.U_np(ex.be.M(Zd))
            Ip = R + eta_reg(np.linalg.solve(UD, ex.Uplus(X))) - eta_reg(np.linalg.solve(UD, ex.Uplus(-X)))
            report('E5', 'Dirichlet (wall): I', -1, round(Ip, 6), isclose(Ip, -1, 1e-4))


def sc_coeffs(kind, c, M=1.0, mu=1.0, c0=1.0):
    if kind == 'p':
        return lambda xi: {0: (xi ** 2 / (2 * M) - mu) * s1 + c0 * xi * s3, 1: c * s2, 2: s1 / (2 * M)}
    return lambda xi: {0: (xi ** 2 / (2 * M) - mu) * s1 - c0 * xi ** 2 * s2,
                       1: c * xi * s3, 2: s1 / (2 * M) + c0 * s2}


def E6():
    print("\n(E6) p-wave superconductor")
    for c in [1.0, -1.0]:
        ex = Example('E6', 2, 2, sc_coeffs('p', c))
        R, _ = rotation(ex)
        report('E6', f'c={c:+}: R = -sgn c', -np.sign(c), round(R, 6), isclose(R, -np.sign(c), 1e-5))
        Rm, _ = rotation(ex, unstable=True)
        report('E6', f'c={c:+}: R[H;Omega_-] = R[H]', round(R, 6), round(Rm, 6), isclose(Rm, R, 1e-5))
    print("    hence I = R[H_+] - R[H_-;Omega_-] = sgn(c_-) - sgn(c_+) at a p-wave interface")


def E7():
    print("\n(E7) d-wave superconductor (transported frame)")
    for c in [1.0, -1.0]:
        ex = Example('E7', 2, 2, sc_coeffs('d', c))
        R, _ = rotation(ex)
        report('E7', f'c={c:+}: transported R = -2 sgn c', -2 * np.sign(c), round(R, 6),
               isclose(R, -2 * np.sign(c), 1e-5))
        U1, U2 = endpoints(ex)
        Bhigh = ex.U_np(ex.be.M(np.array([[0, 0], [0, 0], [1, 0], [0, 1]], dtype=complex)))
        report('E7', f'c={c:+}: both transported endpoints = B_high', 0.0,
               f"{max(np.linalg.norm(U1-Bhigh), np.linalg.norm(U2-Bhigh)):.1e}",
               max(np.linalg.norm(U1 - Bhigh), np.linalg.norm(U2 - Bhigh)) < 1e-6)
        if c > 0:
            # cut-off independence of (APSfinite) for a transported pointwise L_0 with L_0 cap B_high = 0
            rng = np.random.default_rng(7)
            for trial in range(3):
                UL0 = random_unitary(2, rng)
                Wf = lambda xi: np.linalg.solve(UL0, ex.Uplus(xi))
                vals = []
                for Rc in [5.0, 50.0, 500.0]:
                    tot, _ = rotation(ex, Ufun=Wf, xmax=Rc)
                    vals.append(round(tot + eta(Wf(Rc)) - eta(Wf(-Rc)), 6))
                report('E7', f'(APSfinite) at cut-offs 5, 50, 500 (random L_0 #{trial})', -2, vals,
                       all(isclose(v, -2, 1e-5) for v in vals))
            # second-order termination (A_2 + i D_x (K0 + D_x K1) n) gamma_0 = i (K0 + D_x K1) gamma_1
            A2 = s1 / 2 + s2
            n = -(c / 2) * np.linalg.solve(A2, s3)
            for K1, cl in [(np.eye(2), -4), (np.diag([1.0, -1.0]), -2), (-np.eye(2), 0)]:
                for K0 in [np.zeros((2, 2)), np.array([[0.3, 0.2 - 0.1j], [0.2 + 0.1j, -0.7]])]:
                    def bmat(xi):
                        Kx = K0 + xi * K1
                        return np.hstack([A2 + 1j * xi * Kx @ n, -1j * Kx])
                    iso = max(np.linalg.norm(sla.null_space(bmat(x)).conj().T @ ex.green(x)
                                             @ sla.null_space(bmat(x))) for x in [-3.0, 0.4, 2.0, 17.0])
                    ULphi = lambda xi: ex.U_np(ex._mul(ex.Phiinv(xi), ex.be.M(sla.null_space(bmat(xi)))))
                    RL, _ = rotation(ex, Ufun=ULphi)
                    Linf = ULphi(1e7)
                    adm = min(abs(np.linalg.det(Linf - U1)), abs(np.linalg.det(Linf - U2)))
                    I = R - RL + eta(np.linalg.solve(Linf, U2)) - eta(np.linalg.solve(Linf, U1))
                    sig = int(np.sum(np.linalg.eigvalsh(K1) > 0) - np.sum(np.linalg.eigvalsh(K1) < 0))
                    report('E7', f'2nd-order termination, sig K1={sig:+d}, K0 {"=0" if not K0.any() else "random"}'
                           f' (isotropy {iso:.0e}, |endpoint det| {adm:.2f}): R_L, I',
                           f'R_L={sig}, I={cl}', f'R_L={RL:.6f}, I={I:.6f}',
                           isclose(RL, sig, 1e-4) and isclose(I, cl, 1e-4) and iso < 1e-8 and adm > 1e-3)


def E8():
    ps = [1, 2, 3] if QUICK else [1, 2, 3, 4, 5]
    for arg in sys.argv[1:]:
        if arg.startswith('--p='):
            ps = [int(x) for x in arg[4:].split(',')]
    mass = 1.0
    for arg in sys.argv[1:]:
        if arg.startswith('--m='):
            mass = float(arg[4:])
    sm = 1 if mass > 0 else -1
    print(f"\n(E8) p-fold Dirac cone, m = {mass:g}, extended precision (30 + 10p digits)")
    from math import comb
    for p in ps:
        be = Backend('mp', 30 + 10 * p)

        def coeffs(xi, p=p):
            d = {}
            for k in range(p + 1):
                tau = math.cos(k * math.pi / 2) * s1 + math.sin(k * math.pi / 2) * s2
                d[k] = comb(p, k) * float(xi) ** (p - k) * tau
            d[0] = d[0] + mass * s3
            return d

        def coeffs_mp(xi, p=p):
            d = {}
            for k in range(p + 1):
                ck, sk = [1, 0, -1, 0][k % 4], [0, 1, 0, -1][k % 4]
                tau = mp.matrix([[0, ck - 1j * sk], [ck + 1j * sk, 0]])
                d[k] = comb(p, k) * xi ** (p - k) * tau
            d[0] = d[0] + mass * mp.matrix([[1, 0], [0, -1]])
            return d
        ex = Example(f'E8p{p}', p, 2, coeffs, backend=be)
        ex.coeffs_mp = coeffs_mp
        # V^Phi = V: Phi preserves C^p (x) e_1 and C^p (x) e_2 (diagonal 2x2 blocks)
        offd = 0.0
        for x in [0.7, -3.0, 50.0]:
            Pi = be.to_np(ex.Phiinv(mp.mpf(x)))
            for a in range(p):
                for b in range(p):
                    blk = Pi[2 * a:2 * a + 2, 2 * b:2 * b + 2]
                    offd = max(offd, abs(blk[0, 1]), abs(blk[1, 0]))
        report('E8', f'p={p}: Phi has diagonal 2x2 blocks (V^Phi = V)', 0.0, f'{offd:.1e}', offd < 1e-20)
        R, ms = rotation(ex, n=(200 if QUICK else 600), T=16.0)
        report('E8', f'p={p}: rotation R = -(p/2) sgn m', -sm * p / 2, round(R, 6), isclose(R, -sm * p / 2, 1e-5))
        X = mp.mpf(10) ** 10
        U1 = ex.U_np(ex.calderon(-X))
        U2 = ex.U_np(ex.calderon(X))
        k = p
        Vp = np.kron(np.eye(p), np.array([[1], [0]])).astype(complex)
        Vm = np.kron(np.eye(p), np.array([[0], [1]])).astype(complex)
        dV = max(np.linalg.norm(U2 - ex.U_np(be.M(Vp))), np.linalg.norm(U1 - ex.U_np(be.M(Vm))))
        report('E8', f'p={p}: endpoints Lambda^Phi(+-) = V_+- ([P]), at |xi| = 1e10', 0.0, f'{dV:.1e}', dV < 1e-8)
        jl, Wp = chamber_label(np.eye(k), U1, U2)
        kcap = k - Wp.shape[0]
        report('E8', f'p={p}: kappa_cap = 0 and W\' = -1', '0, 0',
               f'{kcap}, {np.linalg.norm(Wp + np.eye(Wp.shape[0])):.1e}',
               kcap == 0 and np.linalg.norm(Wp + np.eye(Wp.shape[0])) < 1e-8)
        # chamber values: representatives U = U_1 cay(A), A = diag(+-1) with j positive entries
        Rr = round(R * 2) / 2
        I0 = Rr + k / 2                       # Theorem 'range' with kappa_cap = 0, W' = -1
        vals, ok = [], True
        for j in range(k + 1):
            A = np.diag([1.0] * j + [-1.0] * (k - j)) * (1 + 0.1 * np.arange(k))
            UL = Ufrom_cayley(A, U1)
            I = I_APS(Rr, UL, U1, U2)
            jj, _ = chamber_label(UL, U1, U2)
            vals.append(round(I, 9))
            ok &= isclose(I, I0 - j, 1e-7) and jj == j
        report('E8', f'p={p}: I = I_0 - j(L) on chamber representatives', [I0 - j for j in range(k + 1)], vals, ok)
        rng = np.random.default_rng(p)
        ok = True
        for trial in range(20):
            UL = random_unitary(k, rng)
            I = I_APS(Rr, UL, U1, U2)
            jj, _ = chamber_label(UL, U1, U2)
            ok &= isclose(I, I0 - jj, 1e-7)
        report('E8', f'p={p}: I = I_0 - j(L) and integral on 20 random L_0', 'equality', ok, ok)
        # uniformity in energy: largest principal angle between Lambda^Phi(xi,E) and V_+-
        if p >= 2:
            worst, worst10 = 0.0, 0.0
            for E in [0.0, 0.5, -0.5, 0.99, -0.99]:
                for xi in [10.0, 100.0, 1e4]:
                    for sg, Vb in [(1, Vp), (-1, Vm)]:
                        Q1 = be.to_np(be.orth(ex.calderon(mp.mpf(sg * xi), E)))
                        Q2 = np.linalg.qr(Vb)[0]
                        sv = np.linalg.svd(Q1.conj().T @ Q2, compute_uv=False)
                        ang = math.acos(min(1.0, float(np.min(sv))))
                        r_ = ang * xi / abs(mass - sg * E)
                        if xi > 10:
                            worst = max(worst, r_)
                        else:
                            worst10 = max(worst10, r_)
            report('E8', f'p={p}: C_p = max angle*|xi|/|m -+ E| (xi of sign +-), |xi| = 1e2, 1e4, '
                   f'E in {{0,+-1/2,+-0.99}} (at |xi| = 10: {worst10:.4f})',
                   '<= 1/2', round(worst, 4), worst <= 0.5 + 1e-3)
        # ellipticity: generic random L_0 not elliptic; graded L_0 with one direction per slot elliptic
        if p >= 2:
            def Ldown(L0, sgn):
                # L^downarrow(+-) = lim_t Theta_t^{-1} Phi(+-t) L_0, at t = 1e10
                t = mp.mpf(10) ** 10
                Z = mp.inverse(ex._Theta_mp(t)) * ex.Phi(sgn * t) * be.M(L0)
                return be.to_np(be.orth(Z))

            def elliptic(L0):
                m_ = 1.0
                for sgn, Vb in [(1, Vp), (-1, Vm)]:
                    Q = np.hstack([Ldown(L0, sgn), np.linalg.qr(Vb)[0]])
                    m_ = min(m_, np.min(np.linalg.svd(Q, compute_uv=False)))
                return m_
            tau_p = math.cos(p * math.pi / 2) * s1 + math.sin(p * math.pi / 2) * s2
            Iell, smin_ell, smin_gen = set(), 1.0, 0.0
            for trial in range(8):
                # random Lagrangian L_0 (generic)
                UL = random_unitary(k, rng)
                # build L_0 from U: alpha_+ = B alpha_-, B = D_+^{-1/2} U D_-^{1/2}
                Dp = np.array([float(x) for x in ex.Dp]); Dm = np.array([float(x) for x in ex.Dm])
                Bg = np.diag(Dp ** -0.5) @ UL @ np.diag(Dm ** 0.5)
                Ups = be.to_np(ex.Ups)
                Zg = np.linalg.solve(Ups, np.vstack([Bg, np.eye(k)]))
                smin_gen = max(smin_gen, elliptic(Zg))
                # graded L_0 = span{ e^{(j)} (x) v_j },  v_j^* tau_p v_{p-1-j} = 0
                v = [None] * p
                for j in range(p):
                    jj = p - 1 - j
                    if j < jj:
                        v[j] = rng.standard_normal(2) + 1j * rng.standard_normal(2)
                        w = tau_p @ v[j]
                        v[jj] = np.array([-np.conj(w[1]), np.conj(w[0])])   # orthogonal to tau_p v_j
                    elif j == jj:
                        v[j] = np.array([1.0, rng.uniform(0.3, 3.0) * (-1) ** trial], dtype=complex)
                Z = np.zeros((2 * p, p), dtype=complex)
                for j in range(p):
                    Z[2 * j:2 * j + 2, j] = v[j]
                iso = np.linalg.norm(Z.conj().T @ ex.green(0.0) @ Z)
                se = elliptic(Z)
                smin_ell = min(smin_ell, se)
                UL0 = ex.U_np(be.M(Z))
                Iell.add(round(I_APS(Rr, UL0, U1, U2), 6))
            report('E8', f'p={p}: generic random L_0 not elliptic (max smallest s.v.)', '~0',
                   f'{smin_gen:.1e}', smin_gen < 1e-6)
            claim = {Rr} if p % 2 == 0 else {Rr - 0.5, Rr + 0.5}
            report('E8', f'p={p}: graded L_0 elliptic (min s.v. {smin_ell:.1e}); values of I there', sorted(claim),
                   sorted(Iell), smin_ell > 1e-3 and Iell == claim)


def interface_velocity_flip():
    print("\nInterface: velocity flip  H_+- = +-D_x s1 + D_y s2 + m s3 (doubled operator)")
    m = 1.0

    def coeffs(xi):
        A0 = np.zeros((4, 4), dtype=complex)
        A0[:2, :2] = xi * s1 + m * s3          # H_+
        A0[2:, 2:] = -xi * s1 + m * s3         # reflected H_- : coefficient of D_y^k times (-1)^k
        A1 = np.zeros((4, 4), dtype=complex)
        A1[:2, :2] = s2
        A1[2:, 2:] = -s2
        return {0: A0, 1: A1}
    ex = Example('flip', 1, 4, coeffs)
    R, _ = rotation(ex)
    U1, U2 = endpoints(ex)
    jl, Wp = chamber_label(np.eye(2), U1, U2)
    kcap = 2 - Wp.shape[0]
    I0 = R + eta(Wp) + 0.5 * (2 - kcap)
    report('flip', 'doubled defect kappa_cap (endpoints transverse)', 0, kcap, kcap == 0)
    rng = np.random.default_rng(3)
    seen, ok = set(), True
    for trial in range(40):
        UL = random_unitary(2, rng)
        I = I_APS(R, UL, U1, U2)
        jj, _ = chamber_label(UL, U1, U2)
        ok &= isclose(I, I0 - jj, 1e-6) and isclose(I, round(I), 1e-6)
        seen.add(round(I))
    report('flip', 'I integral, I = I_0 - j, three consecutive values', '3 values', sorted(seen),
           ok and len(seen) == 3 and max(seen) - min(seen) == 2)


ALL = {'E1': E1, 'E2': E2, 'E3': E3, 'E4': E4, 'E5': E5, 'E6': E6, 'E7': E7, 'E8': E8,
       'flip': interface_velocity_flip}

if __name__ == '__main__':
    sel = [a for a in sys.argv[1:] if not a.startswith('--')] or list(ALL)
    for name in sel:
        ALL[name]()
    print("\n" + "=" * 78)
    nfail = sum(1 for r in RESULTS if not r[4])
    print(f"{len(RESULTS)} checks, {len(RESULTS) - nfail} passed, {nfail} failed")
    for r in RESULTS:
        if not r[4]:
            print("  FAILED:", r[0], r[1])


==> anc/verify_section8_output.txt <==
Expected output of verify_section8.py, run in pieces:
  python3 verify_section8.py E1 E2 E3 E4 E5 E6 E7 flip
  python3 verify_section8.py E8 --p=1,2,3 ;  E8 --p=4 ;  E8 --p=5 ;  E8 --p=1,2 --m=-1
Python 3.12.3, numpy 2.4.4, scipy 1.17.1, mpmath 1.3.0

(E1) Dirac operator  H = D_x s3 - D_y s2 + m s1,  m = 1
  [PASS] rotation R: claimed -0.5, computed -0.5
  [PASS] U_+(-)^{-1} U_+(+) (= (-i)^{-1} i): claimed -1, computed (-1-0j)
  [PASS] I(lambda) = 0 for |lambda|<1, -1 for |lambda|>1: claimed {0,-1}, computed {0.0: -0.0, 0.5: -0.0, -0.7: -0.0, 2.0: -1.0, -5.0: -1.0, 1000000.0: -1.0}

(E2) half-integer spin family  H = D_x S1 + D_y S2 + m S3
  [PASS] s=0.5, m=+1: rotation R: claimed -0.5, computed -0.5
  [PASS] s=0.5, m=-1: rotation R: claimed 0.5, computed 0.5
  [PASS] s=0.5: U_+(-)^{-1}U_+(+) = -1: claimed 0.0, computed 2.0e-08
  [PASS] s=1.5, m=+1: rotation R: claimed -2.0, computed -2.0
  [PASS] s=1.5, m=-1: rotation R: claimed 2.0, computed 2.0
  [PASS] s=1.5: U_+(-)^{-1}U_+(+) = -1: claimed 0.0, computed 6.3e-08
  [PASS] s=2.5, m=+1: rotation R: claimed -4.5, computed -4.5
  [PASS] s=2.5, m=-1: rotation R: claimed 4.5, computed 4.5
  [PASS] s=2.5: U_+(-)^{-1}U_+(+) = -1: claimed 0.0, computed 1.2e-07

(E3) gated rhombohedral graphene, m = 2..6 layers, every phase, u = +-1
  [PASS] m=2, phase 1 (delta=1.00, symbol gap 3.5e-01): R (two resolutions, max phase step 0.00): claimed 1.0, computed (1.0, 1.0)
  [PASS] m=2: I_0 - I = #{lambda_k>0} on decoupled terminations: claimed equality, computed I_0=2.000000, values seen [0, 1, 2]
  [PASS] m=2, phase -1 (delta=1.00, symbol gap 3.5e-01): R (two resolutions, max phase step 0.00): claimed -1.0, computed (-1.0, -1.0)
  [PASS] m=3, phase 1 (delta=1.50, symbol gap 2.5e-01): R (two resolutions, max phase step 0.01): claimed 1.5, computed (1.5, 1.5)
  [PASS] m=3: I_0 - I = #{lambda_k>0} on decoupled terminations: claimed equality, computed I_0=3.000000, values seen [0, 1, 2, 3]
  [PASS] m=3, phase -1 (delta=1.50, symbol gap 2.5e-01): R (two resolutions, max phase step 0.01): claimed -1.5, computed (-1.5, -1.5)
  [PASS] m=4, phase 1 (delta=0.75, symbol gap 1.4e-02): R (two resolutions, max phase step 0.04): claimed 4.0, computed (4.0, 4.0)
  [PASS] m=4, phase -1 (delta=0.75, symbol gap 1.4e-02): R (two resolutions, max phase step 0.04): claimed -4.0, computed (-4.0, -4.0)
  [PASS] m=4, phase 2 (delta=2.00, symbol gap 1.9e-01): R (two resolutions, max phase step 0.01): claimed 2.0, computed (2.0, 2.0)
  [PASS] m=4: I_0 - I = #{lambda_k>0} on decoupled terminations: claimed equality, computed I_0=4.000000, values seen [1, 2, 3, 4]
  [PASS] m=4, phase -2 (delta=2.00, symbol gap 1.9e-01): R (two resolutions, max phase step 0.01): claimed -2.0, computed (-2.0, -2.0)
  [PASS] m=5, phase 1 (delta=1.00, symbol gap 1.1e-02): R (two resolutions, max phase step 0.07): claimed 5.5, computed (5.5, 5.5)
  [PASS] m=5, phase -1 (delta=1.00, symbol gap 1.1e-02): R (two resolutions, max phase step 0.07): claimed -5.5, computed (-5.5, -5.5)
  [PASS] m=5, phase 2 (delta=2.50, symbol gap 1.5e-01): R (two resolutions, max phase step 0.01): claimed 2.5, computed (2.5, 2.5)
  [PASS] m=5: I_0 - I = #{lambda_k>0} on decoupled terminations: claimed equality, computed I_0=5.000000, values seen [1, 2, 3, 4, 5]
  [PASS] m=5, phase -2 (delta=2.50, symbol gap 1.5e-01): R (two resolutions, max phase step 0.01): claimed -2.5, computed (-2.5, -2.5)
  [PASS] m=6, phase 1 (delta=0.75, symbol gap 3.0e-04): R (two resolutions, max phase step 0.19): claimed 9.0, computed (9.0, 9.0)
  [PASS] m=6, phase -1 (delta=0.75, symbol gap 3.0e-04): R (two resolutions, max phase step 0.19): claimed -9.0, computed (-9.0, -9.0)
  [PASS] m=6, phase 2 (delta=1.50, symbol gap 1.5e-02): R (two resolutions, max phase step 0.08): claimed 7.0, computed (7.0, 7.0)
  [PASS] m=6, phase -2 (delta=1.50, symbol gap 1.5e-02): R (two resolutions, max phase step 0.08): claimed -7.0, computed (-7.0, -7.0)
  [PASS] m=6, phase 3 (delta=3.00, symbol gap 1.1e-01): R (two resolutions, max phase step 0.02): claimed 3.0, computed (3.0, 3.0)
  [PASS] m=6: I_0 - I = #{lambda_k>0} on decoupled terminations: claimed equality, computed I_0=6.000000, values seen [1, 2, 3, 4]
  [PASS] m=6, phase -3 (delta=3.00, symbol gap 1.1e-01): R (two resolutions, max phase step 0.02): claimed -3.0, computed (-3.0, -3.0)

(E4) Laplacian, E0 = -1
  [PASS] rotation R: claimed 0.0, computed 0.0
  [PASS] Robin mu=0.5: I: claimed 0, computed 0.0
  [PASS] Robin mu=-2.0: I: claimed 0, computed 0.0
  [PASS] Dirichlet (wall, Prop. wall): I: claimed 0, computed 0.0
  [PASS] d_y u = s D_x u, s=2.0: R_L, I: claimed R_L=-1, I=1, computed R_L=-1.000000, I=1.000000
  [PASS] d_y u = s D_x u, s=-2.0: R_L, I: claimed R_L=+1, I=-1, computed R_L=+1.000000, I=-1.000000
  [PASS] d_y u = s D_x u, s=0.5: R_L, I: claimed R_L=-1, I=0, computed R_L=-1.000000, I=0.000001
  [PASS] d_y u = s D_x u, s=-0.5: R_L, I: claimed R_L=+1, I=0, computed R_L=+1.000000, I=-0.000001
  [PASS] T = gamma_0 + i s D_x gamma_1, s=+1: I: claimed 1.0, computed 1.000001
  [PASS] T = gamma_0 + i s D_x gamma_1, s=-1: I: claimed -1.0, computed -1.000001

(E5) regularized Dirac operator  H = -D_x s1 - D_y s2 + (m - eps(D_x^2+D_y^2)) s3
  [PASS] eps=+0.3, m=+1.0: R = -(sgn m + sgn eps)/2: claimed -1.0, computed -1.0
  [PASS] Dirichlet (wall): I: claimed -1, computed -1.0
  [PASS] eps=+0.3, m=-1.0: R = -(sgn m + sgn eps)/2: claimed -0.0, computed 0.0
  [PASS] eps=-0.3, m=+1.0: R = -(sgn m + sgn eps)/2: claimed -0.0, computed -0.0
  [PASS] eps=-0.3, m=-1.0: R = -(sgn m + sgn eps)/2: claimed 1.0, computed 1.0

(E6) p-wave superconductor
  [PASS] c=+1.0: R = -sgn c: claimed -1.0, computed -1.0
  [PASS] c=+1.0: R[H;Omega_-] = R[H]: claimed -1.0, computed -1.0
  [PASS] c=-1.0: R = -sgn c: claimed 1.0, computed 1.0
  [PASS] c=-1.0: R[H;Omega_-] = R[H]: claimed 1.0, computed 1.0
    hence I = R[H_+] - R[H_-;Omega_-] = sgn(c_-) - sgn(c_+) at a p-wave interface

(E7) d-wave superconductor (transported frame)
  [PASS] c=+1.0: transported R = -2 sgn c: claimed -2.0, computed -2.0
  [PASS] c=+1.0: both transported endpoints = B_high: claimed 0.0, computed 3.9e-08
  [PASS] (APSfinite) at cut-offs 5, 50, 500 (random L_0 #0): claimed -2, computed [-2.0, -2.0, -2.0]
  [PASS] (APSfinite) at cut-offs 5, 50, 500 (random L_0 #1): claimed -2, computed [-2.0, -2.0, -2.0]
  [PASS] (APSfinite) at cut-offs 5, 50, 500 (random L_0 #2): claimed -2, computed [-2.0, -2.0, -2.0]
  [PASS] 2nd-order termination, sig K1=+2, K0 =0 (isotropy 3e-16, |endpoint det| 4.00): R_L, I: claimed R_L=2, I=-4, computed R_L=2.000000, I=-4.000000
  [PASS] 2nd-order termination, sig K1=+2, K0 random (isotropy 6e-16, |endpoint det| 4.00): R_L, I: claimed R_L=2, I=-4, computed R_L=2.000000, I=-4.000000
  [PASS] 2nd-order termination, sig K1=+0, K0 =0 (isotropy 3e-16, |endpoint det| 4.00): R_L, I: claimed R_L=0, I=-2, computed R_L=0.000000, I=-2.000000
  [PASS] 2nd-order termination, sig K1=+0, K0 random (isotropy 5e-16, |endpoint det| 4.00): R_L, I: claimed R_L=0, I=-2, computed R_L=-0.000000, I=-2.000000
  [PASS] 2nd-order termination, sig K1=-2, K0 =0 (isotropy 3e-16, |endpoint det| 4.00): R_L, I: claimed R_L=-2, I=0, computed R_L=-2.000000, I=-0.000000
  [PASS] 2nd-order termination, sig K1=-2, K0 random (isotropy 6e-16, |endpoint det| 4.00): R_L, I: claimed R_L=-2, I=0, computed R_L=-2.000000, I=-0.000000
  [PASS] c=-1.0: transported R = -2 sgn c: claimed 2.0, computed 2.0
  [PASS] c=-1.0: both transported endpoints = B_high: claimed 0.0, computed 3.9e-08

Interface: velocity flip  H_+- = +-D_x s1 + D_y s2 + m s3 (doubled operator)
  [PASS] doubled defect kappa_cap (endpoints transverse): claimed 0, computed 0
  [PASS] I integral, I = I_0 - j, three consecutive values: claimed 3 values, computed [-2, -1, 0]

==============================================================================
69 checks, 69 passed, 0 failed

(E8) p-fold Dirac cone, m = 1, extended precision (30 + 10p digits)
  [PASS] p=1: Phi has diagonal 2x2 blocks (V^Phi = V): claimed 0.0, computed 0.0e+00
  [PASS] p=1: rotation R = -(p/2) sgn m: claimed -0.5, computed -0.5
  [PASS] p=1: endpoints Lambda^Phi(+-) = V_+- ([P]), at |xi| = 1e10: claimed 0.0, computed 1.0e-10
  [PASS] p=1: kappa_cap = 0 and W' = -1: claimed 0, 0, computed 0, 2.0e-10
  [PASS] p=1: I = I_0 - j(L) on chamber representatives: claimed [0.0, -1.0], computed [-0.0, -1.0]
  [PASS] p=1: I = I_0 - j(L) and integral on 20 random L_0: claimed equality, computed True
  [PASS] p=2: Phi has diagonal 2x2 blocks (V^Phi = V): claimed 0.0, computed 0.0e+00
  [PASS] p=2: rotation R = -(p/2) sgn m: claimed -1.0, computed -1.0
  [PASS] p=2: endpoints Lambda^Phi(+-) = V_+- ([P]), at |xi| = 1e10: claimed 0.0, computed 1.0e-10
  [PASS] p=2: kappa_cap = 0 and W' = -1: claimed 0, 0, computed 0, 1.4e-10
  [PASS] p=2: I = I_0 - j(L) on chamber representatives: claimed [0.0, -1.0, -2.0], computed [-0.0, -1.0, -2.0]
  [PASS] p=2: I = I_0 - j(L) and integral on 20 random L_0: claimed equality, computed True
  [PASS] p=2: C_p = max angle*|xi|/|m -+ E| (xi of sign +-), |xi| = 1e2, 1e4, E in {0,+-1/2,+-0.99} (at |xi| = 10: 0.5013): claimed <= 1/2, computed 0.5002
  [PASS] p=2: generic random L_0 not elliptic (max smallest s.v.): claimed ~0, computed 2.9e-10
  [PASS] p=2: graded L_0 elliptic (min s.v. 9.7e-02); values of I there: claimed [-1.0], computed [-1.0]
  [PASS] p=3: Phi has diagonal 2x2 blocks (V^Phi = V): claimed 0.0, computed 0.0e+00
  [PASS] p=3: rotation R = -(p/2) sgn m: claimed -1.5, computed -1.5
  [PASS] p=3: endpoints Lambda^Phi(+-) = V_+- ([P]), at |xi| = 1e10: claimed 0.0, computed 6.2e-11
  [PASS] p=3: kappa_cap = 0 and W' = -1: claimed 0, 0, computed 0, 8.7e-11
  [PASS] p=3: I = I_0 - j(L) on chamber representatives: claimed [0.0, -1.0, -2.0, -3.0], computed [-0.0, -1.0, -2.0, -3.0]
  [PASS] p=3: I = I_0 - j(L) and integral on 20 random L_0: claimed equality, computed True
  [PASS] p=3: C_p = max angle*|xi|/|m -+ E| (xi of sign +-), |xi| = 1e2, 1e4, E in {0,+-1/2,+-0.99} (at |xi| = 10: 0.3080): claimed <= 1/2, computed 0.3079
  [PASS] p=3: generic random L_0 not elliptic (max smallest s.v.): claimed ~0, computed 6.7e-17
  [PASS] p=3: graded L_0 elliptic (min s.v. 2.4e-02); values of I there: claimed [-2.0, -1.0], computed [-2.0, -1.0]

==============================================================================
24 checks, 24 passed, 0 failed

(E8) p-fold Dirac cone, m = 1, extended precision (30 + 10p digits)
  [PASS] p=4: Phi has diagonal 2x2 blocks (V^Phi = V): claimed 0.0, computed 0.0e+00
  [PASS] p=4: rotation R = -(p/2) sgn m: claimed -2.0, computed -2.0
  [PASS] p=4: endpoints Lambda^Phi(+-) = V_+- ([P]), at |xi| = 1e10: claimed 0.0, computed 5.0e-11
  [PASS] p=4: kappa_cap = 0 and W' = -1: claimed 0, 0, computed 0, 7.1e-11
  [PASS] p=4: I = I_0 - j(L) on chamber representatives: claimed [0.0, -1.0, -2.0, -3.0, -4.0], computed [-0.0, -1.0, -2.0, -3.0, -4.0]
  [PASS] p=4: I = I_0 - j(L) and integral on 20 random L_0: claimed equality, computed True
  [PASS] p=4: C_p = max angle*|xi|/|m -+ E| (xi of sign +-), |xi| = 1e2, 1e4, E in {0,+-1/2,+-0.99} (at |xi| = 10: 0.2500): claimed <= 1/2, computed 0.2502
  [PASS] p=4: generic random L_0 not elliptic (max smallest s.v.): claimed ~0, computed 3.2e-17
  [PASS] p=4: graded L_0 elliptic (min s.v. 2.6e-02); values of I there: claimed [-2.0], computed [-2.0]

==============================================================================
9 checks, 9 passed, 0 failed

(E8) p-fold Dirac cone, m = 1, extended precision (30 + 10p digits)
  [PASS] p=5: Phi has diagonal 2x2 blocks (V^Phi = V): claimed 0.0, computed 0.0e+00
  [PASS] p=5: rotation R = -(p/2) sgn m: claimed -2.5, computed -2.5
  [PASS] p=5: endpoints Lambda^Phi(+-) = V_+- ([P]), at |xi| = 1e10: claimed 0.0, computed 4.2e-11
  [PASS] p=5: kappa_cap = 0 and W' = -1: claimed 0, 0, computed 0, 6.0e-11
  [PASS] p=5: I = I_0 - j(L) on chamber representatives: claimed [0.0, -1.0, -2.0, -3.0, -4.0, -5.0], computed [-0.0, -1.0, -2.0, -3.0, -4.0, -5.0]
  [PASS] p=5: I = I_0 - j(L) and integral on 20 random L_0: claimed equality, computed True
  [PASS] p=5: C_p = max angle*|xi|/|m -+ E| (xi of sign +-), |xi| = 1e2, 1e4, E in {0,+-1/2,+-0.99} (at |xi| = 10: 0.2125): claimed <= 1/2, computed 0.2128
  [PASS] p=5: generic random L_0 not elliptic (max smallest s.v.): claimed ~0, computed 2.0e-17
  [PASS] p=5: graded L_0 elliptic (min s.v. 4.2e-03); values of I there: claimed [-3.0, -2.0], computed [-3.0, -2.0]

==============================================================================
9 checks, 9 passed, 0 failed

(E8) p-fold Dirac cone, m = -1, extended precision (30 + 10p digits)
  [PASS] p=1: Phi has diagonal 2x2 blocks (V^Phi = V): claimed 0.0, computed 0.0e+00
  [PASS] p=1: rotation R = -(p/2) sgn m: claimed 0.5, computed 0.5
  [PASS] p=1: endpoints Lambda^Phi(+-) = V_+- ([P]), at |xi| = 1e10: claimed 0.0, computed 1.0e-10
  [PASS] p=1: kappa_cap = 0 and W' = -1: claimed 0, 0, computed 0, 2.0e-10
  [PASS] p=1: I = I_0 - j(L) on chamber representatives: claimed [1.0, 0.0], computed [1.0, 0.0]
  [PASS] p=1: I = I_0 - j(L) and integral on 20 random L_0: claimed equality, computed True
  [PASS] p=2: Phi has diagonal 2x2 blocks (V^Phi = V): claimed 0.0, computed 0.0e+00
  [PASS] p=2: rotation R = -(p/2) sgn m: claimed 1.0, computed 1.0
  [PASS] p=2: endpoints Lambda^Phi(+-) = V_+- ([P]), at |xi| = 1e10: claimed 0.0, computed 1.0e-10
  [PASS] p=2: kappa_cap = 0 and W' = -1: claimed 0, 0, computed 0, 1.4e-10
  [PASS] p=2: I = I_0 - j(L) on chamber representatives: claimed [2.0, 1.0, 0.0], computed [2.0, 1.0, 0.0]
  [PASS] p=2: I = I_0 - j(L) and integral on 20 random L_0: claimed equality, computed True
  [PASS] p=2: C_p = max angle*|xi|/|m -+ E| (xi of sign +-), |xi| = 1e2, 1e4, E in {0,+-1/2,+-0.99} (at |xi| = 10: 0.5013): claimed <= 1/2, computed 0.5002
  [PASS] p=2: generic random L_0 not elliptic (max smallest s.v.): claimed ~0, computed 2.9e-10
  [PASS] p=2: graded L_0 elliptic (min s.v. 9.7e-02); values of I there: claimed [1.0], computed [1.0]

==============================================================================
15 checks, 15 passed, 0 failed

TOTAL: 126 passed, 0 failed

